On the Ground Validation of Online Diagnosis with Twitter and Medical Records

Social media has been considered as a data source for tracking disease. However, most analyses are based on models that prioritize strong correlation with population-level disease rates over determining whether or not specific individual users are actually sick. Taking a different approach, we develop a novel system for social-media based disease detection at the individual level using a sample of professionally diagnosed individuals. Specifically, we develop a system for making an accurate influenza diagnosis based on an individual's publicly available Twitter data. We find that about half (17/35 = 48.57%) of the users in our sample that were sick explicitly discuss their disease on Twitter. By developing a meta classifier that combines text analysis, anomaly detection, and social network analysis, we are able to diagnose an individual with greater than 99% accuracy even if she does not discuss her health.

==> makeResearchPaper.sh <==
mkdir tables
mkdir figs

cd code
bash runMe.sh &
cd ..

if [ ! -f tables/keyword_expert_odds.tex ];
then
echo "Rebuilding keyword tables, this may take some time"
touch tables/keyword_expert_odds.tex
cd tables
R CMD BATCH ../code/keywordChosen.r &
cd ..    
fi


wait

latex --output-format=pdf Bodnar_www2014
latex --output-format=pdf Bodnar_www2014

BibTex Bodnar_www2014

latex --output-format=pdf Bodnar_www2014
latex --output-format=pdf Bodnar_www2014

